Thermal boundaries for relativistic fluids without a conserved charge

We study an ultrarelativistic fluid with no conserved particle number in a planar slab geometry bounded by two parallel, thermally conducting plates held at fixed (possibly different) temperatures. The fluid-wall interaction is described within kinetic theory by modeling the fluid as self-interacting radiation: a gas of bosons emitted and absorbed by the walls according to black-body laws, while mutual collisions enforce local equilibration. From this microscopic setup we derive effective boundary conditions for the hydrodynamic fields, finding that the walls behave as modified absorbing boundaries (and not as thermostats). In particular, the fluid temperature at the boundary does not generally coincide with the wall temperature. We prove that the resulting initial-boundary-value problem is well posed. When the plates are held at different temperatures, the system develops a uniform steady flow from the hotter to the colder wall, with energy density equal to the arithmetic mean of the corresponding black-body energy densities in the limit of a small temperature difference.

==> CODE/CreateComparison.sh <==
echo "set terminal postscript eps enhanced color" >> next.plot
echo "set output 'ViscosityComapareLarge.eps'" >> next.plot

STRING=""

for FILE in `ls LONGTmunu*.txt`
do

DATASET=`echo ${FILE} | sed -e 's/.txt//'`

TL=`head -n 1 ${FILE} | sed -e 's/#T_L=//' -e 's/T_R=//' -e 's/nu=//' | awk '{print $1}'`
TR=`head -n 1 ${FILE} | sed -e 's/#T_L=//' -e 's/T_R=//' -e 's/nu=//' | awk '{print $2}'`
Nu=`head -n 1 ${FILE}| sed -e 's/#T_L=//' -e 's/T_R=//' -e 's/nu=//' | awk '{print $3}'`

EtaOverS=`head -n 2 ${FILE} | tail -n 1 | sed -e 's/#EtaOverS=//' -e 's/L=//' | awk '{print $1}'`
L=`head -n 2 ${FILE} | tail -n 1 | sed -e 's/#EtaOverS=//' -e 's/L=//' | awk '{print $2}'`

tail -n 1024 ${FILE} > FINAL_Eta${EtaOverS}.txt

echo "TL=$TL" >> next.plot
echo "TR=$TR" >> next.plot
echo "Nu=$Nu" >> next.plot
echo "L=${L}/2.0" >> next.plot

echo "eL=(pi*pi)/30.0*Nu*TL**4" >> next.plot
echo "eR=(pi*pi)/30.0*Nu*TR**4" >> next.plot

echo "tB=0.125" >> next.plot

if (( $(echo "$EtaOverS > 0.1" | bc -l) )); then
STRING="$STRING 'FINAL_Eta${EtaOverS}.txt' u 1:("'$3'"/(0.5*(eL+eR))):(log($EtaOverS)) w l lw 3 lc palette ti sprintf('{/Symbol h}/s=%.4f' , ${EtaOverS} ),"
fi

done

STRING="$STRING (pi*pi)/30.0*Nu*TL**4/(0.5*(eL+eR))*(x<-1?1:NaN) lw 5 lc rgb 'gray' ti '', (pi*pi)/30.0*Nu*TR**4/(0.5*(eL+eR))*(x>1?1:NaN) lw 5 lc rgb 'gray' ti ''"


echo "set xlabel '2x/L'" >> next.plot
echo "set ylabel '2T^{00}/(e_R+e_L)'" >> next.plot

echo "set xrange [-1.5:1.5]" >> next.plot

echo "set palette defined (0 'red', 1 'blue')" >> next.plot

echo "set cbrange [-log(2):5]" >> next.plot
echo "unset colorbox" >> next.plot


echo "set samples 4096" >> next.plot

echo "p ${STRING}" >> next.plot

gnuplot next.plot
rm next.plot

ps2pdf -dEPSCrop ViscosityComapareLarge.eps ViscosityComapareLarge.pdf
rm ViscosityComapareLarge.eps


==> CODE/CreateGeneralPlot.sh <==

for FILE in `ls Tmunu*.txt`
do

DATASET=`echo ${FILE} | sed -e 's/.txt//'`

echo "set terminal postscript eps enhanced color" >> next.plot
echo "set output '${DATASET}.eps'" >> next.plot

TL=`head -n 1 ${FILE} | sed -e 's/#T_L=//' -e 's/T_R=//' -e 's/nu=//' | awk '{print $1}'`
TR=`head -n 1 ${FILE} | sed -e 's/#T_L=//' -e 's/T_R=//' -e 's/nu=//' | awk '{print $2}'`
Nu=`head -n 1 ${FILE}| sed -e 's/#T_L=//' -e 's/T_R=//' -e 's/nu=//' | awk '{print $3}'`

EtaOverS=`head -n 2 ${FILE} | tail -n 1 | sed -e 's/#EtaOverS=//' -e 's/L=//' | awk '{print $1}'`
L=`head -n 2 ${FILE} | tail -n 1 | sed -e 's/#EtaOverS=//' -e 's/L=//' | awk '{print $2}'`

echo "TL=$TL" >> next.plot
echo "TR=$TR" >> next.plot
echo "Nu=$Nu" >> next.plot

echo "EtaOverS=${EtaOverS}" >> next.plot
echo "L=${L}" >> next.plot

echo "tB=0.125" >> next.plot


#### STATIC IDEAL HYDRO SOLUTION ####

echo "eL=(pi*pi)/30.0*Nu*TL**4" >> next.plot
echo "eR=(pi*pi)/30.0*Nu*TR**4" >> next.plot

echo "print eL,eR" >> next.plot

echo "fR(x)=(x>=1?1.0:0.0)*(eR+(eL-eR)/2.0*exp(-sqrt(3.0)/tB*(x-1)))" >> next.plot
echo "fM(x)=((x>-1 && x<+1)?1.0:0.0)*(eR+eL)/2.0" >> next.plot
echo "fL(x)=(x<-1?1.0:0.0)*(eL+(eR-eL)/2.0*exp(+sqrt(3.0)/tB*(x+1)))" >> next.plot

echo "fH(x)=fR(x)+fM(x)+fL(x)" >> next.plot


### DYNAMICAL IDEAL HYDRO SOLUTION ###

echo "HT(x)=(x>0.0?1.0:0.0)" >> next.plot

echo "PsiL(x)=(eR-eL)/2.0*(-HT(-(1.0+2.0*x/L)) +(2.0*x/L-1)*HT(1.0-(2.0*x/L)*(2.0*x/L))/2.0)" >> next.plot
echo "PsiR(x)=(eR-eL)/2.0*(+HT(2.0*x/L-1.0) + (2.0*x/L+1)*HT(1.0-(2.0*x/L)*(2.0*x/L))/2.0)" >> next.plot

echo "fRDyn(x,t)=(x>=+1?1.0:0.0)*(PsiR(x-t/sqrt(3.0))*exp(-sqrt(3.0)/tB*(x-L/2.0)) + PsiL(x+t/sqrt(3.0))*exp(-sqrt(3.0)/tB*(x-L/2.0)))" >> next.plot
echo "fMDyn(x,t)=((x>-1 && x<+1)?1.0:0.0)*(PsiR(x-t/sqrt(3.0)) + PsiL(x+t/sqrt(3.0)))" >> next.plot
echo "fLDyn(x,t)=(x<-1?1.0:0.0)*(PsiR(x-t/sqrt(3.0))*exp(+sqrt(3.0)/tB*(x+L/2.0)) + PsiL(x+t/sqrt(3.0))*exp(+sqrt(3.0)/tB*(x+L/2.0)))" >> next.plot

echo "fHDyn(x,t)=fMDyn(x,t)+fRDyn(x,t)+fLDyn(x,t)+fH(x)" >> next.plot


###### DYNAMICAL FREE-STREAMING SOLUTION ####

# Min and Max functions (gnuplot has built-in min/max, but explicit names avoid conflicts)
echo "my_min(a, b) = (a < b) ? a : b" >> next.plot
echo "my_max(a, b) = (a > b) ? a : b" >> next.plot

# 3. Define the main function components for readability
echo "term1(t, x) = (eL / (2.0*t)) * (t - x - L/2.0) * HT(t - x - L/2.0)" >> next.plot
echo "term2(t, x) = (eR / (2.0*t)) * (t + x - L/2.0) * HT(t + x - L/2.0)" >> next.plot

echo "term3(t, x) = (1.0 / (4.0*t)) * (eL + eR + ((eR - eL)/L) * my_min(x + t, +L/2.0)) * my_min(x + t, +L/2.0)" >> next.plot
echo "term4(t, x) = (1.0 / (4.0*t)) * (eL + eR + ((eR - eL)/L) * my_max(x - t, -L/2.0)) * my_max(x - t, -L/2.0)" >> next.plot

# Full function epsilon(t, x)
echo "fFS(x,t) = HT(L*L/4.0-x*x)*(term1(t, x) + term2(t, x) + term3(t, x) - term4(t, x))+(1.0-HT(L*L/4.0-x*x))*((pi*pi)/30.0*Nu*(TL**4+TR**4)/2.0)" >> next.plot


echo "set st d l" >> next.plot

echo "set palette defined (0 'blue', 1 'red')" >> next.plot
echo "set colorbox" >> next.plot
echo "set cbrange [0:20]" >> next.plot
echo "set cblabel '2t/L'" >> next.plot

echo "set xrange [-1.5:1.5]" >> next.plot

echo "set arrow from -1,graph 0 to -1,graph 1 nohead" >> next.plot
echo "set arrow from +1,graph 0 to +1,graph 1 nohead" >> next.plot

echo "set label sprintf('{/Symbol h}/s=%.4f | {/Symbol t}_{R/L}/L=%.4f', EtaOverS, tB/L) at 0,1.015" >> next.plot

echo "set label sprintf('e_R/e_L=%.6f | T_LL=%.2f', TR**4, TL*L) at 0,1.0125" >> next.plot

echo "set xlabel '2x/L'" >> next.plot
echo "set ylabel '2T^{00}/(e_R+e_L)'" >> next.plot

STRING="1.0 lc rgb 'black' lw 2 ti '',"

for T in `seq 0 0.625 20`
do

STRING="$STRING '${FILE}' u (2.0*"'$1'"/L):("'$2'"==${T}?"'$3'"/(0.5*(eL+eR)):NaN):(2.0*${T}/L) every :16 lc palette ti '',"

if (( $(echo "$EtaOverS < 0.05" | bc -l) )); then
STRING="$STRING fHDyn(2.0*x/L,2.0*${T}/L)/(0.5*(eL+eR)) lc rgb 'black' lt 'dashed' ti '' ,"
fi


if (( $(echo "$EtaOverS > 50" | bc -l) )); then
STRING="$STRING fFS(2.0*x/L,2.0*${T}/L)/(0.5*(eL+eR)) lc rgb 'black' lt 'dashed' ti '' ,"
fi

done

STRING="$STRING (pi*pi)/30.0*Nu*TL**4/(0.5*(eL+eR))*(x<-1?1:NaN) lw 5 lc rgb 'gray' ti '', (pi*pi)/30.0*Nu*TR**4/(0.5*(eL+eR))*(x>1?1:NaN) lw 5 lc rgb 'gray' ti ''"

echo "set samples 4096" >> next.plot

echo "p ${STRING}" >> next.plot

gnuplot next.plot
rm next.plot

ps2pdf -dEPSCrop ${DATASET}.eps ${DATASET}.pdf
rm ${DATASET}.eps

done


==> CODE/Execute.sh <==
for EtaOverS in "0.003" "0.03" "3"
#"0.0001" "0.001" "0.01" "0.1" "0.2" "0.5" "1" "2" "5" "10" "100" "1000"
do

STRING=`echo ${EtaOverS} | sed -e 's/\.//'`

./New.exe ${EtaOverS} > LONGTmunu${STRING}.txt

done


==> CODE/GetFlux.sh <==
for FILE in ` ls FINAL_Eta*.txt`
do

ETA=`echo ${FILE} | sed -e s"/FINAL_Eta//" -e "s/.txt//"`

cat ${FILE}| awk -v ETA=${ETA} '{if($1==0){print ETA,$3,$4}}'

done


==> CODE/NewMain.cpp <==
#include <iostream>
#include <vector>
#include <cmath>
#include <algorithm>
#include <iomanip>

const double PI = 3.14159265358979323846;

// Variable Grid Sizes
const int Nz = 1024;
const int Nb = 256;             // Number of points for each reservoir zone
const int Nmu = 64;

// Simulation Parameters
const double z_min = -1.0;
const double z_max = +1.0;
const double dz = (z_max - z_min) / (Nz - 2 * Nb);          // Lattice unit matching loop indices
const double dt = 0.02 * dz;         // Safe CFL factor relative to dz
double eta_over_s = 0.01;
const double tMax = 200.0;      // Physical maximum simulation time
const double nu = 1.0;          // Number of degrees of freedom

// Reservoir Parameters
const double T_L = 1.0;         // Temperature of Left Reservoir
const double T_R = 0.9921875;   // Temperature of Right Reservoir
const double tau_L = 0.125;     // Relaxation time of Left Reservoir
const double tau_R_res = 0.125; // Relaxation time of Right Reservoir

typedef std::vector<std::vector<double>> DistFunc2D;

void compute_gauss_legendre(int n, std::vector<double>& roots, std::vector<double>& weights) {
    roots.resize(n);
    weights.resize(n);
    double eps = 1e-15;
    int m = (n + 1) / 2;
    for (int i = 0; i < m; ++i) {
        double z = std::cos(PI * (i + 0.75) / (n + 0.5));
        double z1;
        double p1, p2, p3;
        do {
            p1 = 1.0;
            p2 = 0.0;
            for (int j = 0; j < n; ++j) {
                p3 = p2;
                p2 = p1;
                p1 = ((2.0 * j + 1.0) * z * p2 - j * p3) / (j + 1.0);
            }
            double pp = n * (z * p1 - p2) / (z * z - 1.0);
            z1 = z;
            z = z1 - p1 / pp;
        } while (std::abs(z - z1) > eps);

        roots[i] = -z;
        roots[n - 1 - i] = z;
        
        weights[i] = (2.0 * (1.0 - z * z)) / (n * n * p2 * p2);
        weights[n - 1 - i] = weights[i];
    }
}

double F_equilibrium(double mu, double T, double u0, double uz) {
    double u_dot_p = u0 - uz * mu;
    return (PI * nu * std::pow(T, 4)) / (120.0 * std::pow(u_dot_p, 4));
}

void get_reservoir_params(int i, double& T_res, double& tau_res, bool& is_reservoir) {
    if (i < Nb) {
        T_res = T_L;
        tau_res = tau_L;
        is_reservoir = true;
    } else if (i >= Nz - Nb) {
        T_res = T_R;
        tau_res = tau_R_res;
        is_reservoir = true;
    } else {
        T_res = 0.0;
        tau_res = 1e15;
        is_reservoir = false;
    }
}

int main(int argc, char* argv[]) {
    // Check if a command-line argument was provided
    if (argc > 1) {
        try {
            eta_over_s = std::stod(argv[1]);
        } catch (const std::exception& e) {
            std::cerr << "Error: Invalid argument for eta_over_s. Using default value: " << eta_over_s << "\n";
        }
    } else {
        std::cout << "# No eta_over_s argument provided. Using default value: " << eta_over_s << "\n";
    }
    
    
    std::cerr << "#### SIMULATING FOR eta/s=" << eta_over_s << std::endl;
    
    std::vector<double> mu_roots, mu_weights;
    compute_gauss_legendre(Nmu, mu_roots, mu_weights);
    
    std::vector<double> z_grid(Nz);
    for (int i = 0; i < Nz; ++i) { z_grid[i] = z_min + (i - Nb) * dz; }
    
    // Allocate buffers safely outside the main execution loop
    DistFunc2D F(Nz, std::vector<double>(Nmu, 0.0));
    DistFunc2D F_next = F;
    DistFunc2D F_streamed = F;

    // Initial Condition
    for (int i = 0; i < Nz; ++i) {
        double T_init = 0.0;
        if (i < Nb) {
            T_init = T_L;
        } else if (i >= Nz - Nb) {
            T_init = T_R;
        } else {
            double fraction = static_cast<double>(i - Nb) / (Nz - 2 * Nb - 1);
            T_init = T_L + (T_R - T_L) * fraction;
        }

        for (int j = 0; j < Nmu; ++j) {
            F[i][j] = F_equilibrium(mu_roots[j], T_init, 1.0, 0.0);
        }
    }
    
    double current_time = 0.0;
    const int total_steps = static_cast<int>(std::ceil(tMax / dt));
    
    std::cout << "#T_L=" << T_L << " T_R=" << T_R << " nu=" << nu << std::endl;
    std::cout << "#EtaOverS=" << eta_over_s << " L=" << z_max - z_min << std::endl;

    for (int step = 0; step <= total_steps; ++step) {
        std::vector<double> T00_profile(Nz, 0.0);
        std::vector<double> T03_profile(Nz, 0.0);

        for (int i = 0; i < Nz; ++i) {
            double T00 = 0.0;
            double T0z = 0.0;
            for (int j = 0; j < Nmu; ++j) {
                T00 += 2.0 * PI * mu_weights[j] * F[i][j];
                T0z += 2.0 * PI * mu_weights[j] * mu_roots[j] * F[i][j];
            }
            T00_profile[i] = T00;
            T03_profile[i] = T0z;
        }

        if (step % 5000 == 0 || step == total_steps) {
            for (int i = 0; i < Nz; ++i) {
                std::cout << z_grid[i] << " " << current_time << " " << T00_profile[i] << " " << T03_profile[i] << "\n";
            }
            std::cout << "\n";
        }

        if (step == total_steps) break;

        // --- STEP A: Free Streaming ---
        // Reads from pristine history state 'F', overwriting the pre-allocated 'F_streamed' buffer
        for (int i = 0; i < Nz; ++i) {
            int left_idx  = (i == 0) ? (Nz - 1) : (i - 1);
            int right_idx = (i == Nz - 1) ? 0 : (i + 1);
            for (int j = 0; j < Nmu; ++j) {
                double mu = mu_roots[j];
                if (mu > 0) {
                    F_streamed[i][j] = F[i][j] - (dt / dz) * mu * (F[i][j] - F[left_idx][j]);
                } else {
                    F_streamed[i][j] = F[i][j] - (dt / dz) * mu * (F[right_idx][j] - F[i][j]);
                }
            }
        }

        // --- STEP B1: Fluid Relaxation ---
        // Reads from 'F_streamed', computes physical variables, records output to 'F_next'
        for (int i = 0; i < Nz; ++i) {
            
            double T00_target = 0.0;
            double T0z_target = 0.0;
            double Tzz_target=0.0;
            
            for (int j = 0; j < Nmu; ++j) {
                T00_target += 2.0 * PI * mu_weights[j] * F_streamed[i][j];
                T0z_target += 2.0 * PI * mu_weights[j] * mu_roots[j] * F_streamed[i][j];
                Tzz_target += 2.0 * PI * mu_weights[j] * mu_roots[j] * mu_roots[j] * F_streamed[i][j];
            }

            // Invert exact non-equilibrium moments to find velocity v
                        double v = 0.0;
                        if (std::abs(T0z_target) > 1e-14) {
                            double sum_T = T00_target + Tzz_target;
                            double disc = sum_T * sum_T - 4.0 * T0z_target * T0z_target;
                            
                            if (disc >= 0.0) {
                                // Exact physical quadratic root without equilibrium assumptions
                                v = (sum_T - std::sqrt(disc)) / (2.0 * T0z_target);
                            } else {
                                v = 0.0; // Safe fallback for physical edge cases
                            }
                        } else {
                            v = 0.0;
                        }
                        v = std::clamp(v, -0.9999, 0.9999);
            
            double u0 = 1.0 / std::sqrt(1.0 - v * v);
            double uz = u0 * v;
            double epsilon = T00_target - v * T0z_target;
            double T = std::pow((30.0 * epsilon) / (PI * PI * nu), 0.25);

            // Compute local relaxation time and the uniform damping factor
            double tau_R_local = 5.0 * eta_over_s / std::max(T, 1e-5);
            double damping = std::exp(-dt / tau_R_local);

            // Update the distribution function via linear blending
            for (int j = 0; j < Nmu; ++j) {
                double mu = mu_roots[j];
                double F_eq = F_equilibrium(mu, T, u0, uz);
                
                // Perfectly conservative mix based on purely advected state profiles
                F_next[i][j] = F_eq + (F_streamed[i][j] - F_eq) * damping;
            }
        }

        // --- STEP B2: Reservoir Operator ---
        // Chains directly out of 'F_next' to execute consecutive environment controls
        for (int i = 0; i < Nz; ++i) {
            double T_res, tau_res;
            bool is_reservoir;
            get_reservoir_params(i, T_res, tau_res, is_reservoir);

            if (is_reservoir) {
                // Calculate the stable damping factor for this reservoir zone
                double damping_res = std::exp(-dt / tau_res);

                for (int j = 0; j < Nmu; ++j) {
                    double mu = mu_roots[j];
                    double F_eq = F_equilibrium(mu, T_res, 1.0, 0.0);
                    
                    // Unconditionally stable relaxation tracking
                    F_next[i][j] = F_eq + (F_next[i][j] - F_eq) * damping_res;
                }
            }
        }
        
        double norm_diff = 0.0;
        for (size_t i = 0; i < Nz; ++i) {
            for (size_t j = 0; j < Nmu; ++j) {
                double diff = F[i][j] - F_next[i][j];
                norm_diff += diff * diff;
            }
        }
        norm_diff = std::sqrt(norm_diff);
        
        if(step % 100==0){
            std::cerr << "CURRENT TIME IS " << current_time << " CHANGE IS " << norm_diff << std::endl;
        }

        F = F_next;
        current_time += dt;
    }

    return 0;
}

